Measurements of the total and differential inclusive electron neutrino charged-current cross sections on argon with SBND

This work presents measurements of the total and single-differential electron neutrino charged-current cross sections on argon using the Short-Baseline Near Detector (SBND) at Fermilab. We present the highest statistics inclusive $\nu_e + \bar \nu_e$ (95.2% $\nu_e$ and 4.8% $\bar\nu_e$) charged-current cross section measurement on argon to date and the first inclusive $\nu_e + \bar \nu_e$ cross section measurement using the Booster Neutrino Beam. Direct measurements of this channel are crucial for future studies of both long- and short-baseline neutrino oscillations through electron neutrino appearance, which in turn are vital for answering open questions in neutrino phenomenology and searching for beyond the Standard Model physics at the intensity frontier. The data used for this work were collected with an exposure of $8.81 \times10^{19}$ protons on target, and 729 candidate events are selected with a minimum electron energy of 500 MeV. The single-differential cross sections are extracted in electron energy and angle with respect to the beam axis. The flux-averaged total cross section is measured to be $\sigma = [3.90 \pm 0.18\,\text{(stat)} \pm 0.41\,\text{(syst)}] \times 10^{-39}$ cm$^2$/nucleon for a predicted average neutrino energy of $\langle E_\nu \rangle=1.8$ GeV for selected events. The total and differential cross sections are compared to predictions from common neutrino event generators. The data show a preference for generators that predict a lower overall cross section.

==> anc/sbnd_nuecc_inclusive_data_release.csv <==
# SBND nu_e + anti-nu_e CC inclusive cross section data release
# Data exposure: 8.8106e+19 POT
# Integrated nu_e + anti-nu_e flux: 9.650821e-11 nu / cm^2 / POT
# Number of target nucleons: 4.879798e+31
# Directories: flux/, energy/, direction/, total/
#   xsec: unfolded differential xsec; bin errors = total uncertainty
#   smearing_AC: additional smearing matrix. 
#   response: R_ij = P(reco bin i | true bin j).
#   cov: total (stat + syst) unfolded covariance in differential units
# First/last bins absorb underflow/overflow of the true and reco variables.
# CSV columns: 1-D quantities use (i, i_lo, i_hi); matrices use numpy indexing M[i, j] with
#   (i_lo, i_hi) / (j_lo, j_hi) the edges of row / column bins
quantity,variable,i,j,i_lo,i_hi,j_lo,j_hi,value,unit
flux_nue,E_nu [GeV],0,,0.000000e+00,1.250000e-01,,,4.234568e-12,nu / cm^2 / POT
flux_nue,E_nu [GeV],1,,1.250000e-01,2.500000e-01,,,9.253471e-12,nu / cm^2 / POT
flux_nue,E_nu [GeV],2,,2.500000e-01,3.750000e-01,,,9.409605e-12,nu / cm^2 / POT
flux_nue,E_nu [GeV],3,,3.750000e-01,5.000000e-01,,,8.968285e-12,nu / cm^2 / POT
flux_nue,E_nu [GeV],4,,5.000000e-01,6.250000e-01,,,8.015022e-12,nu / cm^2 / POT
flux_nue,E_nu [GeV],5,,6.250000e-01,7.500000e-01,,,7.048492e-12,nu / cm^2 / POT
flux_nue,E_nu [GeV],6,,7.500000e-01,8.750000e-01,,,6.065258e-12,nu / cm^2 / POT
flux_nue,E_nu [GeV],7,,8.750000e-01,1.000000e+00,,,5.195069e-12,nu / cm^2 / POT
flux_nue,E_nu [GeV],8,,1.000000e+00,1.125000e+00,,,4.374181e-12,nu / cm^2 / POT
flux_nue,E_nu [GeV],9,,1.125000e+00,1.250000e+00,,,3.840151e-12,nu / cm^2 / POT
flux_nue,E_nu [GeV],10,,1.250000e+00,1.375000e+00,,,3.150363e-12,nu / cm^2 / POT
flux_nue,E_nu [GeV],11,,1.375000e+00,1.500000e+00,,,2.770799e-12,nu / cm^2 / POT
flux_nue,E_nu [GeV],12,,1.500000e+00,1.625000e+00,,,2.412654e-12,nu / cm^2 / POT
flux_nue,E_nu [GeV],13,,1.625000e+00,1.750000e+00,,,2.037569e-12,nu / cm^2 / POT
flux_nue,E_nu [GeV],14,,1.750000e+00,1.875000e+00,,,1.799071e-12,nu / cm^2 / POT
flux_nue,E_nu [GeV],15,,1.875000e+00,2.000000e+00,,,1.466118e-12,nu / cm^2 / POT
flux_nue,E_nu [GeV],16,,2.000000e+00,2.125000e+00,,,1.244155e-12,nu / cm^2 / POT
flux_nue,E_nu [GeV],17,,2.125000e+00,2.250000e+00,,,1.045628e-12,nu / cm^2 / POT
flux_nue,E_nu [GeV],18,,2.250000e+00,2.375000e+00,,,9.362432e-13,nu / cm^2 / POT
flux_nue,E_nu [GeV],19,,2.375000e+00,2.500000e+00,,,7.830921e-13,nu / cm^2 / POT
flux_nue,E_nu [GeV],20,,2.500000e+00,2.625000e+00,,,6.604555e-13,nu / cm^2 / POT
flux_nue,E_nu [GeV],21,,2.625000e+00,2.750000e+00,,,5.528418e-13,nu / cm^2 / POT
flux_nue,E_nu [GeV],22,,2.750000e+00,2.875000e+00,,,4.509220e-13,nu / cm^2 / POT
flux_nue,E_nu [GeV],23,,2.875000e+00,3.000000e+00,,,3.634564e-13,nu / cm^2 / POT
flux_nue,E_nu [GeV],24,,3.000000e+00,3.125000e+00,,,2.847361e-13,nu / cm^2 / POT
flux_nue,E_nu [GeV],25,,3.125000e+00,3.250000e+00,,,2.397424e-13,nu / cm^2 / POT
flux_nue,E_nu [GeV],26,,3.250000e+00,3.375000e+00,,,1.980215e-13,nu / cm^2 / POT
flux_nue,E_nu [GeV],27,,3.375000e+00,3.500000e+00,,,1.589340e-13,nu / cm^2 / POT
flux_nue,E_nu [GeV],28,,3.500000e+00,3.625000e+00,,,1.302342e-13,nu / cm^2 / POT
flux_nue,E_nu [GeV],29,,3.625000e+00,3.750000e+00,,,1.010805e-13,nu / cm^2 / POT
flux_nue,E_nu [GeV],30,,3.750000e+00,3.875000e+00,,,7.643606e-14,nu / cm^2 / POT
flux_nue,E_nu [GeV],31,,3.875000e+00,4.000000e+00,,,5.834446e-14,nu / cm^2 / POT
flux_nue,E_nu [GeV],32,,4.000000e+00,4.125000e+00,,,4.935533e-14,nu / cm^2 / POT
flux_nue,E_nu [GeV],33,,4.125000e+00,4.250000e+00,,,3.700584e-14,nu / cm^2 / POT
flux_nue,E_nu [GeV],34,,4.250000e+00,4.375000e+00,,,3.037286e-14,nu / cm^2 / POT
flux_nue,E_nu [GeV],35,,4.375000e+00,4.500000e+00,,,2.231473e-14,nu / cm^2 / POT
flux_nue,E_nu [GeV],36,,4.500000e+00,4.625000e+00,,,1.669948e-14,nu / cm^2 / POT
flux_nue,E_nu [GeV],37,,4.625000e+00,4.750000e+00,,,1.359091e-14,nu / cm^2 / POT
flux_nue,E_nu [GeV],38,,4.750000e+00,4.875000e+00,,,1.041796e-14,nu / cm^2 / POT
flux_nue,E_nu [GeV],39,,4.875000e+00,5.000000e+00,,,7.041060e-15,nu / cm^2 / POT
flux_nue,E_nu [GeV],40,,5.000000e+00,5.125000e+00,,,5.431765e-15,nu / cm^2 / POT
flux_nue,E_nu [GeV],41,,5.125000e+00,5.250000e+00,,,3.260082e-15,nu / cm^2 / POT
flux_nue,E_nu [GeV],42,,5.250000e+00,5.375000e+00,,,2.269627e-15,nu / cm^2 / POT
flux_nue,E_nu [GeV],43,,5.375000e+00,5.500000e+00,,,1.866835e-15,nu / cm^2 / POT
flux_nue,E_nu [GeV],44,,5.500000e+00,5.625000e+00,,,1.342705e-15,nu / cm^2 / POT
flux_nue,E_nu [GeV],45,,5.625000e+00,5.750000e+00,,,6.835627e-16,nu / cm^2 / POT
flux_nue,E_nu [GeV],46,,5.750000e+00,5.875000e+00,,,9.843714e-16,nu / cm^2 / POT
flux_nue,E_nu [GeV],47,,5.875000e+00,6.000000e+00,,,1.503702e-16,nu / cm^2 / POT
flux_nue,E_nu [GeV],48,,6.000000e+00,6.125000e+00,,,4.511781e-16,nu / cm^2 / POT
flux_nue,E_nu [GeV],49,,6.125000e+00,6.250000e+00,,,2.026286e-16,nu / cm^2 / POT
flux_nue,E_nu [GeV],50,,6.250000e+00,6.375000e+00,,,3.828390e-16,nu / cm^2 / POT
flux_nue,E_nu [GeV],51,,6.375000e+00,6.500000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],52,,6.500000e+00,6.625000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],53,,6.625000e+00,6.750000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],54,,6.750000e+00,6.875000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],55,,6.875000e+00,7.000000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],56,,7.000000e+00,7.125000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],57,,7.125000e+00,7.250000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],58,,7.250000e+00,7.375000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],59,,7.375000e+00,7.500000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],60,,7.500000e+00,7.625000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],61,,7.625000e+00,7.750000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],62,,7.750000e+00,7.875000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],63,,7.875000e+00,8.000000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],64,,8.000000e+00,8.125000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],65,,8.125000e+00,8.250000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],66,,8.250000e+00,8.375000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],67,,8.375000e+00,8.500000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],68,,8.500000e+00,8.625000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],69,,8.625000e+00,8.750000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],70,,8.750000e+00,8.875000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],71,,8.875000e+00,9.000000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],72,,9.000000e+00,9.125000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],73,,9.125000e+00,9.250000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],74,,9.250000e+00,9.375000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],75,,9.375000e+00,9.500000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],76,,9.500000e+00,9.625000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],77,,9.625000e+00,9.750000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],78,,9.750000e+00,9.875000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_nue,E_nu [GeV],79,,9.875000e+00,1.000000e+01,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],0,,0.000000e+00,1.250000e-01,,,8.618879e-13,nu / cm^2 / POT
flux_anue,E_nu [GeV],1,,1.250000e-01,2.500000e-01,,,1.049350e-12,nu / cm^2 / POT
flux_anue,E_nu [GeV],2,,2.500000e-01,3.750000e-01,,,6.850018e-13,nu / cm^2 / POT
flux_anue,E_nu [GeV],3,,3.750000e-01,5.000000e-01,,,7.368126e-13,nu / cm^2 / POT
flux_anue,E_nu [GeV],4,,5.000000e-01,6.250000e-01,,,6.573523e-13,nu / cm^2 / POT
flux_anue,E_nu [GeV],5,,6.250000e-01,7.500000e-01,,,5.764677e-13,nu / cm^2 / POT
flux_anue,E_nu [GeV],6,,7.500000e-01,8.750000e-01,,,5.383822e-13,nu / cm^2 / POT
flux_anue,E_nu [GeV],7,,8.750000e-01,1.000000e+00,,,5.225849e-13,nu / cm^2 / POT
flux_anue,E_nu [GeV],8,,1.000000e+00,1.125000e+00,,,4.057461e-13,nu / cm^2 / POT
flux_anue,E_nu [GeV],9,,1.125000e+00,1.250000e+00,,,4.013532e-13,nu / cm^2 / POT
flux_anue,E_nu [GeV],10,,1.250000e+00,1.375000e+00,,,3.216892e-13,nu / cm^2 / POT
flux_anue,E_nu [GeV],11,,1.375000e+00,1.500000e+00,,,2.912870e-13,nu / cm^2 / POT
flux_anue,E_nu [GeV],12,,1.500000e+00,1.625000e+00,,,2.706719e-13,nu / cm^2 / POT
flux_anue,E_nu [GeV],13,,1.625000e+00,1.750000e+00,,,2.652798e-13,nu / cm^2 / POT
flux_anue,E_nu [GeV],14,,1.750000e+00,1.875000e+00,,,2.230886e-13,nu / cm^2 / POT
flux_anue,E_nu [GeV],15,,1.875000e+00,2.000000e+00,,,1.798035e-13,nu / cm^2 / POT
flux_anue,E_nu [GeV],16,,2.000000e+00,2.125000e+00,,,1.646184e-13,nu / cm^2 / POT
flux_anue,E_nu [GeV],17,,2.125000e+00,2.250000e+00,,,1.447167e-13,nu / cm^2 / POT
flux_anue,E_nu [GeV],18,,2.250000e+00,2.375000e+00,,,1.207769e-13,nu / cm^2 / POT
flux_anue,E_nu [GeV],19,,2.375000e+00,2.500000e+00,,,9.216637e-14,nu / cm^2 / POT
flux_anue,E_nu [GeV],20,,2.500000e+00,2.625000e+00,,,8.544326e-14,nu / cm^2 / POT
flux_anue,E_nu [GeV],21,,2.625000e+00,2.750000e+00,,,7.288928e-14,nu / cm^2 / POT
flux_anue,E_nu [GeV],22,,2.750000e+00,2.875000e+00,,,5.829745e-14,nu / cm^2 / POT
flux_anue,E_nu [GeV],23,,2.875000e+00,3.000000e+00,,,5.143794e-14,nu / cm^2 / POT
flux_anue,E_nu [GeV],24,,3.000000e+00,3.125000e+00,,,3.358783e-14,nu / cm^2 / POT
flux_anue,E_nu [GeV],25,,3.125000e+00,3.250000e+00,,,3.364468e-14,nu / cm^2 / POT
flux_anue,E_nu [GeV],26,,3.250000e+00,3.375000e+00,,,2.572850e-14,nu / cm^2 / POT
flux_anue,E_nu [GeV],27,,3.375000e+00,3.500000e+00,,,2.311709e-14,nu / cm^2 / POT
flux_anue,E_nu [GeV],28,,3.500000e+00,3.625000e+00,,,2.210102e-14,nu / cm^2 / POT
flux_anue,E_nu [GeV],29,,3.625000e+00,3.750000e+00,,,1.414423e-14,nu / cm^2 / POT
flux_anue,E_nu [GeV],30,,3.750000e+00,3.875000e+00,,,1.265617e-14,nu / cm^2 / POT
flux_anue,E_nu [GeV],31,,3.875000e+00,4.000000e+00,,,7.897631e-15,nu / cm^2 / POT
flux_anue,E_nu [GeV],32,,4.000000e+00,4.125000e+00,,,6.607739e-15,nu / cm^2 / POT
flux_anue,E_nu [GeV],33,,4.125000e+00,4.250000e+00,,,7.022658e-15,nu / cm^2 / POT
flux_anue,E_nu [GeV],34,,4.250000e+00,4.375000e+00,,,2.846864e-15,nu / cm^2 / POT
flux_anue,E_nu [GeV],35,,4.375000e+00,4.500000e+00,,,2.710847e-15,nu / cm^2 / POT
flux_anue,E_nu [GeV],36,,4.500000e+00,4.625000e+00,,,3.286167e-15,nu / cm^2 / POT
flux_anue,E_nu [GeV],37,,4.625000e+00,4.750000e+00,,,1.285165e-15,nu / cm^2 / POT
flux_anue,E_nu [GeV],38,,4.750000e+00,4.875000e+00,,,1.839315e-15,nu / cm^2 / POT
flux_anue,E_nu [GeV],39,,4.875000e+00,5.000000e+00,,,1.162460e-15,nu / cm^2 / POT
flux_anue,E_nu [GeV],40,,5.000000e+00,5.125000e+00,,,8.882644e-16,nu / cm^2 / POT
flux_anue,E_nu [GeV],41,,5.125000e+00,5.250000e+00,,,2.217952e-16,nu / cm^2 / POT
flux_anue,E_nu [GeV],42,,5.250000e+00,5.375000e+00,,,7.519278e-16,nu / cm^2 / POT
flux_anue,E_nu [GeV],43,,5.375000e+00,5.500000e+00,,,3.313904e-16,nu / cm^2 / POT
flux_anue,E_nu [GeV],44,,5.500000e+00,5.625000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],45,,5.625000e+00,5.750000e+00,,,3.008026e-16,nu / cm^2 / POT
flux_anue,E_nu [GeV],46,,5.750000e+00,5.875000e+00,,,1.503979e-16,nu / cm^2 / POT
flux_anue,E_nu [GeV],47,,5.875000e+00,6.000000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],48,,6.000000e+00,6.125000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],49,,6.125000e+00,6.250000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],50,,6.250000e+00,6.375000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],51,,6.375000e+00,6.500000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],52,,6.500000e+00,6.625000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],53,,6.625000e+00,6.750000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],54,,6.750000e+00,6.875000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],55,,6.875000e+00,7.000000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],56,,7.000000e+00,7.125000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],57,,7.125000e+00,7.250000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],58,,7.250000e+00,7.375000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],59,,7.375000e+00,7.500000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],60,,7.500000e+00,7.625000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],61,,7.625000e+00,7.750000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],62,,7.750000e+00,7.875000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],63,,7.875000e+00,8.000000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],64,,8.000000e+00,8.125000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],65,,8.125000e+00,8.250000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],66,,8.250000e+00,8.375000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],67,,8.375000e+00,8.500000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],68,,8.500000e+00,8.625000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],69,,8.625000e+00,8.750000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],70,,8.750000e+00,8.875000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],71,,8.875000e+00,9.000000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],72,,9.000000e+00,9.125000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],73,,9.125000e+00,9.250000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],74,,9.250000e+00,9.375000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],75,,9.375000e+00,9.500000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],76,,9.500000e+00,9.625000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],77,,9.625000e+00,9.750000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],78,,9.750000e+00,9.875000e+00,,,0.000000e+00,nu / cm^2 / POT
flux_anue,E_nu [GeV],79,,9.875000e+00,1.000000e+01,,,0.000000e+00,nu / cm^2 / POT
xsec,energy,0,,5.000000e-01,7.000000e-01,,,4.854498e-39,cm^2 / GeV / nucleon
xsec,energy,1,,7.000000e-01,9.500000e-01,,,3.929249e-39,cm^2 / GeV / nucleon
xsec,energy,2,,9.500000e-01,1.250000e+00,,,2.695441e-39,cm^2 / GeV / nucleon
xsec,energy,3,,1.250000e+00,1.700000e+00,,,1.352927e-39,cm^2 / GeV / nucleon
xsec,energy,4,,1.700000e+00,2.500000e+00,,,5.862956e-40,cm^2 / GeV / nucleon
xsec_err,energy,0,,5.000000e-01,7.000000e-01,,,6.810106e-40,cm^2 / GeV / nucleon
xsec_err,energy,1,,7.000000e-01,9.500000e-01,,,4.414479e-40,cm^2 / GeV / nucleon
xsec_err,energy,2,,9.500000e-01,1.250000e+00,,,3.013733e-40,cm^2 / GeV / nucleon
xsec_err,energy,3,,1.250000e+00,1.700000e+00,,,1.809593e-40,cm^2 / GeV / nucleon
xsec_err,energy,4,,1.700000e+00,2.500000e+00,,,1.772006e-40,cm^2 / GeV / nucleon
smearing_AC,energy,0,0.000000e+00,5.000000e-01,7.000000e-01,5.000000e-01,7.000000e-01,5.919456e-01,
smearing_AC,energy,0,1.000000e+00,5.000000e-01,7.000000e-01,7.000000e-01,9.500000e-01,4.215613e-01,
smearing_AC,energy,0,2.000000e+00,5.000000e-01,7.000000e-01,9.500000e-01,1.250000e+00,6.376540e-02,
smearing_AC,energy,0,3.000000e+00,5.000000e-01,7.000000e-01,1.250000e+00,1.700000e+00,-2.441682e-02,
smearing_AC,energy,0,4.000000e+00,5.000000e-01,7.000000e-01,1.700000e+00,2.500000e+00,-5.848779e-02,
smearing_AC,energy,1,0.000000e+00,7.000000e-01,9.500000e-01,5.000000e-01,7.000000e-01,2.550090e-01,
smearing_AC,energy,1,1.000000e+00,7.000000e-01,9.500000e-01,7.000000e-01,9.500000e-01,5.010608e-01,
smearing_AC,energy,1,2.000000e+00,7.000000e-01,9.500000e-01,9.500000e-01,1.250000e+00,2.641356e-01,
smearing_AC,energy,1,3.000000e+00,7.000000e-01,9.500000e-01,1.250000e+00,1.700000e+00,-3.416845e-02,
smearing_AC,energy,1,4.000000e+00,7.000000e-01,9.500000e-01,1.700000e+00,2.500000e+00,8.327938e-02,
smearing_AC,energy,2,0.000000e+00,9.500000e-01,1.250000e+00,5.000000e-01,7.000000e-01,2.914840e-02,
smearing_AC,energy,2,1.000000e+00,9.500000e-01,1.250000e+00,7.000000e-01,9.500000e-01,2.038641e-01,
smearing_AC,energy,2,2.000000e+00,9.500000e-01,1.250000e+00,9.500000e-01,1.250000e+00,4.822622e-01,
smearing_AC,energy,2,3.000000e+00,9.500000e-01,1.250000e+00,1.250000e+00,1.700000e+00,3.443622e-01,
smearing_AC,energy,2,4.000000e+00,9.500000e-01,1.250000e+00,1.700000e+00,2.500000e+00,-9.804564e-02,
smearing_AC,energy,3,0.000000e+00,1.250000e+00,1.700000e+00,5.000000e-01,7.000000e-01,-1.117804e-02,
smearing_AC,energy,3,1.000000e+00,1.250000e+00,1.700000e+00,7.000000e-01,9.500000e-01,-3.749785e-04,
smearing_AC,energy,3,2.000000e+00,1.250000e+00,1.700000e+00,9.500000e-01,1.250000e+00,3.801311e-01,
smearing_AC,energy,3,3.000000e+00,1.250000e+00,1.700000e+00,1.250000e+00,1.700000e+00,3.998957e-01,
smearing_AC,energy,3,4.000000e+00,1.250000e+00,1.700000e+00,1.700000e+00,2.500000e+00,9.708009e-02,
smearing_AC,energy,4,0.000000e+00,1.700000e+00,2.500000e+00,5.000000e-01,7.000000e-01,-5.914387e-02,
smearing_AC,energy,4,1.000000e+00,1.700000e+00,2.500000e+00,7.000000e-01,9.500000e-01,1.311493e-01,
smearing_AC,energy,4,2.000000e+00,1.700000e+00,2.500000e+00,9.500000e-01,1.250000e+00,1.527691e-02,
smearing_AC,energy,4,3.000000e+00,1.700000e+00,2.500000e+00,1.250000e+00,1.700000e+00,-1.009887e-01,
smearing_AC,energy,4,4.000000e+00,1.700000e+00,2.500000e+00,1.700000e+00,2.500000e+00,8.915592e-01,
response,energy,0,0.000000e+00,5.000000e-01,7.000000e-01,5.000000e-01,7.000000e-01,2.689570e-01,
response,energy,0,1.000000e+00,5.000000e-01,7.000000e-01,7.000000e-01,9.500000e-01,7.612027e-02,
response,energy,0,2.000000e+00,5.000000e-01,7.000000e-01,9.500000e-01,1.250000e+00,1.719105e-02,
response,energy,0,3.000000e+00,5.000000e-01,7.000000e-01,1.250000e+00,1.700000e+00,8.491133e-03,
response,energy,0,4.000000e+00,5.000000e-01,7.000000e-01,1.700000e+00,2.500000e+00,2.827062e-03,
response,energy,1,0.000000e+00,7.000000e-01,9.500000e-01,5.000000e-01,7.000000e-01,1.867832e-02,
response,energy,1,1.000000e+00,7.000000e-01,9.500000e-01,7.000000e-01,9.500000e-01,2.845005e-01,
response,energy,1,2.000000e+00,7.000000e-01,9.500000e-01,9.500000e-01,1.250000e+00,9.784069e-02,
response,energy,1,3.000000e+00,7.000000e-01,9.500000e-01,1.250000e+00,1.700000e+00,1.893598e-02,
response,energy,1,4.000000e+00,7.000000e-01,9.500000e-01,1.700000e+00,2.500000e+00,7.481965e-03,
response,energy,2,0.000000e+00,9.500000e-01,1.250000e+00,5.000000e-01,7.000000e-01,5.213389e-04,
response,energy,2,1.000000e+00,9.500000e-01,1.250000e+00,7.000000e-01,9.500000e-01,1.429680e-02,
response,energy,2,2.000000e+00,9.500000e-01,1.250000e+00,9.500000e-01,1.250000e+00,2.782772e-01,
response,energy,2,3.000000e+00,9.500000e-01,1.250000e+00,1.250000e+00,1.700000e+00,9.916341e-02,
response,energy,2,4.000000e+00,9.500000e-01,1.250000e+00,1.700000e+00,2.500000e+00,1.491519e-02,
response,energy,3,0.000000e+00,1.250000e+00,1.700000e+00,5.000000e-01,7.000000e-01,1.078632e-04,
response,energy,3,1.000000e+00,1.250000e+00,1.700000e+00,7.000000e-01,9.500000e-01,4.849661e-04,
response,energy,3,2.000000e+00,1.250000e+00,1.700000e+00,9.500000e-01,1.250000e+00,9.591771e-03,
response,energy,3,3.000000e+00,1.250000e+00,1.700000e+00,1.250000e+00,1.700000e+00,2.783038e-01,
response,energy,3,4.000000e+00,1.250000e+00,1.700000e+00,1.700000e+00,2.500000e+00,7.413726e-02,
response,energy,4,0.000000e+00,1.700000e+00,2.500000e+00,5.000000e-01,7.000000e-01,0.000000e+00,
response,energy,4,1.000000e+00,1.700000e+00,2.500000e+00,7.000000e-01,9.500000e-01,1.163919e-04,
response,energy,4,2.000000e+00,1.700000e+00,2.500000e+00,9.500000e-01,1.250000e+00,3.011909e-04,
response,energy,4,3.000000e+00,1.700000e+00,2.500000e+00,1.250000e+00,1.700000e+00,4.408376e-03,
response,energy,4,4.000000e+00,1.700000e+00,2.500000e+00,1.700000e+00,2.500000e+00,2.884578e-01,
cov,energy,0,0.000000e+00,5.000000e-01,7.000000e-01,5.000000e-01,7.000000e-01,4.637754e-79,(cm^2 / GeV / nucleon)^2
cov,energy,0,1.000000e+00,5.000000e-01,7.000000e-01,7.000000e-01,9.500000e-01,2.514658e-79,(cm^2 / GeV / nucleon)^2
cov,energy,0,2.000000e+00,5.000000e-01,7.000000e-01,9.500000e-01,1.250000e+00,1.111105e-79,(cm^2 / GeV / nucleon)^2
cov,energy,0,3.000000e+00,5.000000e-01,7.000000e-01,1.250000e+00,1.700000e+00,3.914486e-80,(cm^2 / GeV / nucleon)^2
cov,energy,0,4.000000e+00,5.000000e-01,7.000000e-01,1.700000e+00,2.500000e+00,4.172258e-81,(cm^2 / GeV / nucleon)^2
cov,energy,1,0.000000e+00,7.000000e-01,9.500000e-01,5.000000e-01,7.000000e-01,2.514658e-79,(cm^2 / GeV / nucleon)^2
cov,energy,1,1.000000e+00,7.000000e-01,9.500000e-01,7.000000e-01,9.500000e-01,1.948763e-79,(cm^2 / GeV / nucleon)^2
cov,energy,1,2.000000e+00,7.000000e-01,9.500000e-01,9.500000e-01,1.250000e+00,1.027476e-79,(cm^2 / GeV / nucleon)^2
cov,energy,1,3.000000e+00,7.000000e-01,9.500000e-01,1.250000e+00,1.700000e+00,3.848784e-80,(cm^2 / GeV / nucleon)^2
cov,energy,1,4.000000e+00,7.000000e-01,9.500000e-01,1.700000e+00,2.500000e+00,2.018451e-80,(cm^2 / GeV / nucleon)^2
cov,energy,2,0.000000e+00,9.500000e-01,1.250000e+00,5.000000e-01,7.000000e-01,1.111105e-79,(cm^2 / GeV / nucleon)^2
cov,energy,2,1.000000e+00,9.500000e-01,1.250000e+00,7.000000e-01,9.500000e-01,1.027476e-79,(cm^2 / GeV / nucleon)^2
cov,energy,2,2.000000e+00,9.500000e-01,1.250000e+00,9.500000e-01,1.250000e+00,9.082590e-80,(cm^2 / GeV / nucleon)^2
cov,energy,2,3.000000e+00,9.500000e-01,1.250000e+00,1.250000e+00,1.700000e+00,4.451702e-80,(cm^2 / GeV / nucleon)^2
cov,energy,2,4.000000e+00,9.500000e-01,1.250000e+00,1.700000e+00,2.500000e+00,7.307455e-81,(cm^2 / GeV / nucleon)^2
cov,energy,3,0.000000e+00,1.250000e+00,1.700000e+00,5.000000e-01,7.000000e-01,3.914486e-80,(cm^2 / GeV / nucleon)^2
cov,energy,3,1.000000e+00,1.250000e+00,1.700000e+00,7.000000e-01,9.500000e-01,3.848784e-80,(cm^2 / GeV / nucleon)^2
cov,energy,3,2.000000e+00,1.250000e+00,1.700000e+00,9.500000e-01,1.250000e+00,4.451702e-80,(cm^2 / GeV / nucleon)^2
cov,energy,3,3.000000e+00,1.250000e+00,1.700000e+00,1.250000e+00,1.700000e+00,3.274627e-80,(cm^2 / GeV / nucleon)^2
cov,energy,3,4.000000e+00,1.250000e+00,1.700000e+00,1.700000e+00,2.500000e+00,1.597174e-80,(cm^2 / GeV / nucleon)^2
cov,energy,4,0.000000e+00,1.700000e+00,2.500000e+00,5.000000e-01,7.000000e-01,4.172258e-81,(cm^2 / GeV / nucleon)^2
cov,energy,4,1.000000e+00,1.700000e+00,2.500000e+00,7.000000e-01,9.500000e-01,2.018451e-80,(cm^2 / GeV / nucleon)^2
cov,energy,4,2.000000e+00,1.700000e+00,2.500000e+00,9.500000e-01,1.250000e+00,7.307455e-81,(cm^2 / GeV / nucleon)^2
cov,energy,4,3.000000e+00,1.700000e+00,2.500000e+00,1.250000e+00,1.700000e+00,1.597174e-80,(cm^2 / GeV / nucleon)^2
cov,energy,4,4.000000e+00,1.700000e+00,2.500000e+00,1.700000e+00,2.500000e+00,3.140004e-80,(cm^2 / GeV / nucleon)^2
xsec,direction,0,,-1.000000e+00,6.000000e-01,,,2.106758e-40,cm^2 / nucleon
xsec,direction,1,,6.000000e-01,7.500000e-01,,,3.843020e-39,cm^2 / nucleon
xsec,direction,2,,7.500000e-01,8.500000e-01,,,6.507498e-39,cm^2 / nucleon
xsec,direction,3,,8.500000e-01,9.250000e-01,,,1.113502e-38,cm^2 / nucleon
xsec,direction,4,,9.250000e-01,1.000000e+00,,,1.733094e-38,cm^2 / nucleon
xsec_err,direction,0,,-1.000000e+00,6.000000e-01,,,8.746754e-41,cm^2 / nucleon
xsec_err,direction,1,,6.000000e-01,7.500000e-01,,,7.131458e-40,cm^2 / nucleon
xsec_err,direction,2,,7.500000e-01,8.500000e-01,,,1.212332e-39,cm^2 / nucleon
xsec_err,direction,3,,8.500000e-01,9.250000e-01,,,1.802451e-39,cm^2 / nucleon
xsec_err,direction,4,,9.250000e-01,1.000000e+00,,,2.703052e-39,cm^2 / nucleon
smearing_AC,direction,0,0.000000e+00,-1.000000e+00,6.000000e-01,-1.000000e+00,6.000000e-01,9.413226e-01,
smearing_AC,direction,0,1.000000e+00,-1.000000e+00,6.000000e-01,6.000000e-01,7.500000e-01,2.481417e-02,
smearing_AC,direction,0,2.000000e+00,-1.000000e+00,6.000000e-01,7.500000e-01,8.500000e-01,1.715410e-02,
smearing_AC,direction,0,3.000000e+00,-1.000000e+00,6.000000e-01,8.500000e-01,9.250000e-01,6.427741e-04,
smearing_AC,direction,0,4.000000e+00,-1.000000e+00,6.000000e-01,9.250000e-01,1.000000e+00,-5.641581e-03,
smearing_AC,direction,1,0.000000e+00,6.000000e-01,7.500000e-01,-1.000000e+00,6.000000e-01,9.929158e-03,
smearing_AC,direction,1,1.000000e+00,6.000000e-01,7.500000e-01,6.000000e-01,7.500000e-01,9.541251e-01,
smearing_AC,direction,1,2.000000e+00,6.000000e-01,7.500000e-01,7.500000e-01,8.500000e-01,1.287670e-02,
smearing_AC,direction,1,3.000000e+00,6.000000e-01,7.500000e-01,8.500000e-01,9.250000e-01,5.542957e-03,
smearing_AC,direction,1,4.000000e+00,6.000000e-01,7.500000e-01,9.250000e-01,1.000000e+00,-4.208983e-03,
smearing_AC,direction,2,0.000000e+00,7.500000e-01,8.500000e-01,-1.000000e+00,6.000000e-01,7.846675e-03,
smearing_AC,direction,2,1.000000e+00,7.500000e-01,8.500000e-01,6.000000e-01,7.500000e-01,1.426813e-02,
smearing_AC,direction,2,2.000000e+00,7.500000e-01,8.500000e-01,7.500000e-01,8.500000e-01,9.503018e-01,
smearing_AC,direction,2,3.000000e+00,7.500000e-01,8.500000e-01,8.500000e-01,9.250000e-01,-1.441981e-03,
smearing_AC,direction,2,4.000000e+00,7.500000e-01,8.500000e-01,9.250000e-01,1.000000e+00,1.189246e-03,
smearing_AC,direction,3,0.000000e+00,8.500000e-01,9.250000e-01,-1.000000e+00,6.000000e-01,1.486796e-03,
smearing_AC,direction,3,1.000000e+00,8.500000e-01,9.250000e-01,6.000000e-01,7.500000e-01,1.611363e-02,
smearing_AC,direction,3,2.000000e+00,8.500000e-01,9.250000e-01,7.500000e-01,8.500000e-01,6.687944e-03,
smearing_AC,direction,3,3.000000e+00,8.500000e-01,9.250000e-01,8.500000e-01,9.250000e-01,9.384699e-01,
smearing_AC,direction,3,4.000000e+00,8.500000e-01,9.250000e-01,9.250000e-01,1.000000e+00,-6.666409e-03,
smearing_AC,direction,4,0.000000e+00,9.250000e-01,1.000000e+00,-1.000000e+00,6.000000e-01,2.709896e-05,
smearing_AC,direction,4,1.000000e+00,9.250000e-01,1.000000e+00,6.000000e-01,7.500000e-01,6.073998e-03,
smearing_AC,direction,4,2.000000e+00,9.250000e-01,1.000000e+00,7.500000e-01,8.500000e-01,9.970914e-03,
smearing_AC,direction,4,3.000000e+00,9.250000e-01,1.000000e+00,8.500000e-01,9.250000e-01,-1.259133e-02,
smearing_AC,direction,4,4.000000e+00,9.250000e-01,1.000000e+00,9.250000e-01,1.000000e+00,9.491305e-01,
response,direction,0,0.000000e+00,-1.000000e+00,6.000000e-01,-1.000000e+00,6.000000e-01,2.567775e-01,
response,direction,0,1.000000e+00,-1.000000e+00,6.000000e-01,6.000000e-01,7.500000e-01,2.457290e-02,
response,direction,0,2.000000e+00,-1.000000e+00,6.000000e-01,7.500000e-01,8.500000e-01,2.128622e-04,
response,direction,0,3.000000e+00,-1.000000e+00,6.000000e-01,8.500000e-01,9.250000e-01,1.429563e-04,
response,direction,0,4.000000e+00,-1.000000e+00,6.000000e-01,9.250000e-01,1.000000e+00,0.000000e+00,
response,direction,1,0.000000e+00,6.000000e-01,7.500000e-01,-1.000000e+00,6.000000e-01,2.275420e-02,
response,direction,1,1.000000e+00,6.000000e-01,7.500000e-01,6.000000e-01,7.500000e-01,2.850791e-01,
response,direction,1,2.000000e+00,6.000000e-01,7.500000e-01,7.500000e-01,8.500000e-01,3.272756e-02,
response,direction,1,3.000000e+00,6.000000e-01,7.500000e-01,8.500000e-01,9.250000e-01,8.168934e-05,
response,direction,1,4.000000e+00,6.000000e-01,7.500000e-01,9.250000e-01,1.000000e+00,0.000000e+00,
response,direction,2,0.000000e+00,7.500000e-01,8.500000e-01,-1.000000e+00,6.000000e-01,1.393825e-04,
response,direction,2,1.000000e+00,7.500000e-01,8.500000e-01,6.000000e-01,7.500000e-01,3.871485e-02,
response,direction,2,2.000000e+00,7.500000e-01,8.500000e-01,7.500000e-01,8.500000e-01,2.926589e-01,
response,direction,2,3.000000e+00,7.500000e-01,8.500000e-01,8.500000e-01,9.250000e-01,3.516726e-02,
response,direction,2,4.000000e+00,7.500000e-01,8.500000e-01,9.250000e-01,1.000000e+00,3.482864e-05,
response,direction,3,0.000000e+00,8.500000e-01,9.250000e-01,-1.000000e+00,6.000000e-01,3.484563e-05,
response,direction,3,1.000000e+00,8.500000e-01,9.250000e-01,6.000000e-01,7.500000e-01,2.005951e-04,
response,direction,3,2.000000e+00,8.500000e-01,9.250000e-01,7.500000e-01,8.500000e-01,4.055025e-02,
response,direction,3,3.000000e+00,8.500000e-01,9.250000e-01,8.500000e-01,9.250000e-01,3.147694e-01,
response,direction,3,4.000000e+00,8.500000e-01,9.250000e-01,9.250000e-01,1.000000e+00,2.760750e-02,
response,direction,4,0.000000e+00,9.250000e-01,1.000000e+00,-1.000000e+00,6.000000e-01,3.833020e-04,
response,direction,4,1.000000e+00,9.250000e-01,1.000000e+00,6.000000e-01,7.500000e-01,1.002975e-04,
response,direction,4,2.000000e+00,9.250000e-01,1.000000e+00,7.500000e-01,8.500000e-01,2.128622e-04,
response,direction,4,3.000000e+00,9.250000e-01,1.000000e+00,8.500000e-01,9.250000e-01,3.396234e-02,
response,direction,4,4.000000e+00,9.250000e-01,1.000000e+00,9.250000e-01,1.000000e+00,3.671403e-01,
cov,direction,0,0.000000e+00,-1.000000e+00,6.000000e-01,-1.000000e+00,6.000000e-01,7.650571e-81,(cm^2 / nucleon)^2
cov,direction,0,1.000000e+00,-1.000000e+00,6.000000e-01,6.000000e-01,7.500000e-01,1.435538e-80,(cm^2 / nucleon)^2
cov,direction,0,2.000000e+00,-1.000000e+00,6.000000e-01,7.500000e-01,8.500000e-01,1.955724e-80,(cm^2 / nucleon)^2
cov,direction,0,3.000000e+00,-1.000000e+00,6.000000e-01,8.500000e-01,9.250000e-01,2.318862e-80,(cm^2 / nucleon)^2
cov,direction,0,4.000000e+00,-1.000000e+00,6.000000e-01,9.250000e-01,1.000000e+00,2.877543e-80,(cm^2 / nucleon)^2
cov,direction,1,0.000000e+00,6.000000e-01,7.500000e-01,-1.000000e+00,6.000000e-01,1.435538e-80,(cm^2 / nucleon)^2
cov,direction,1,1.000000e+00,6.000000e-01,7.500000e-01,6.000000e-01,7.500000e-01,5.085770e-79,(cm^2 / nucleon)^2
cov,direction,1,2.000000e+00,6.000000e-01,7.500000e-01,7.500000e-01,8.500000e-01,7.879937e-80,(cm^2 / nucleon)^2
cov,direction,1,3.000000e+00,6.000000e-01,7.500000e-01,8.500000e-01,9.250000e-01,3.123313e-79,(cm^2 / nucleon)^2
cov,direction,1,4.000000e+00,6.000000e-01,7.500000e-01,9.250000e-01,1.000000e+00,4.210578e-79,(cm^2 / nucleon)^2
cov,direction,2,0.000000e+00,7.500000e-01,8.500000e-01,-1.000000e+00,6.000000e-01,1.955724e-80,(cm^2 / nucleon)^2
cov,direction,2,1.000000e+00,7.500000e-01,8.500000e-01,6.000000e-01,7.500000e-01,7.879937e-80,(cm^2 / nucleon)^2
cov,direction,2,2.000000e+00,7.500000e-01,8.500000e-01,7.500000e-01,8.500000e-01,1.469750e-78,(cm^2 / nucleon)^2
cov,direction,2,3.000000e+00,7.500000e-01,8.500000e-01,8.500000e-01,9.250000e-01,9.597692e-80,(cm^2 / nucleon)^2
cov,direction,2,4.000000e+00,7.500000e-01,8.500000e-01,9.250000e-01,1.000000e+00,1.202622e-78,(cm^2 / nucleon)^2
cov,direction,3,0.000000e+00,8.500000e-01,9.250000e-01,-1.000000e+00,6.000000e-01,2.318862e-80,(cm^2 / nucleon)^2
cov,direction,3,1.000000e+00,8.500000e-01,9.250000e-01,6.000000e-01,7.500000e-01,3.123313e-79,(cm^2 / nucleon)^2
cov,direction,3,2.000000e+00,8.500000e-01,9.250000e-01,7.500000e-01,8.500000e-01,9.597692e-80,(cm^2 / nucleon)^2
cov,direction,3,3.000000e+00,8.500000e-01,9.250000e-01,8.500000e-01,9.250000e-01,3.248830e-78,(cm^2 / nucleon)^2
cov,direction,3,4.000000e+00,8.500000e-01,9.250000e-01,9.250000e-01,1.000000e+00,1.155825e-78,(cm^2 / nucleon)^2
cov,direction,4,0.000000e+00,9.250000e-01,1.000000e+00,-1.000000e+00,6.000000e-01,2.877543e-80,(cm^2 / nucleon)^2
cov,direction,4,1.000000e+00,9.250000e-01,1.000000e+00,6.000000e-01,7.500000e-01,4.210578e-79,(cm^2 / nucleon)^2
cov,direction,4,2.000000e+00,9.250000e-01,1.000000e+00,7.500000e-01,8.500000e-01,1.202622e-78,(cm^2 / nucleon)^2
cov,direction,4,3.000000e+00,9.250000e-01,1.000000e+00,8.500000e-01,9.250000e-01,1.155825e-78,(cm^2 / nucleon)^2
cov,direction,4,4.000000e+00,9.250000e-01,1.000000e+00,9.250000e-01,1.000000e+00,7.306492e-78,(cm^2 / nucleon)^2
xsec,total,0,,0.000000e+00,1.000000e+00,,,3.908464e-39,cm^2 / nucleon
xsec_err,total,0,,0.000000e+00,1.000000e+00,,,4.487434e-40,cm^2 / nucleon

